Eigenvector Continuation as an Efficient and Accurate Emulator for Uncertainty Quantification

First principles calculations of atomic nuclei based on microscopic nuclear forces derived from chiral effective field theory (EFT) have blossomed in the past years. A key element of such ab initio studies is the understanding and quantification of systematic and statistical errors arising from the omission of higher-order terms in the chiral expansion as well as the model calibration. While there has been significant progress in analyzing theoretical uncertainties for nucleon-nucleon scattering observables, the generalization to multi-nucleon systems has not been feasible yet due to the high computational cost of evaluating observables for a large set of low-energy couplings. In this Letter we show that a new method called eigenvector continuation (EC) can be used for constructing an efficient and accurate emulator for nuclear many-body observables, thereby enabling uncertainty quantification in multi-nucleon systems. We demonstrate the power of EC emulation with a proof-of-principle calculation that lays out all correlations between bulk ground-state observables in the few-nucleon sector. On the basis of ab initio calculations for the ground-state energy and radius in 4He, we demonstrate that EC is more accurate and efficient compared to established methods like Gaussian processes.

==> anc/data/He4_Nmax8_hw36.inp <==
{
  "h_name": "H_He4_NNLOsat_Nmax8_hw36",
  "r_name": "r2_He4_Nmax8_hw36",
  "system": "He-4",
  "hw": 36,
  "n_max": 8
}


==> anc/ec_xval.py <==
#!/usr/bin/python3

# ex_xval.py
#
# Copyright (C) 2019 S. Koenig, A. Ekstroem, et al.
#
# Last updated: Sep 18, 2019
#
# While the code below has been thoroughly tested, no guarantee is given that
# it is free of errors or will be fit for a desired purpose.
#
# Permission to use the code as basis for further scientific work is granted
# under the conditions that:
#
# (a) An attribution to the original code is made in the published work,
#     preferably by citing:
#     S. Koenig et al., "Eigenvector Continuation as an Efficient and Accurate
#     Emulator for Uncertainty Quantification"
#
# (b) The derived or extended program code is made available together with
#     the new published work, under the same or compatible conditions as given
#     here.

import os
import sys
import argparse
import subprocess
import math
import json

import numpy as np
import scipy.linalg as spla

from sklearn.preprocessing import PolynomialFeatures
from sklearn.linear_model import LinearRegression

from scipy.sparse.linalg import eigsh
from scipy.sparse.linalg import LinearOperator

from pyDOE import lhs

import GPy

import matplotlib.pyplot as plt
import matplotlib.colors as clr

import colorsys

################################################################################
# Arguments

parser = argparse.ArgumentParser()

ag = parser.add_argument_group()

ag.add_argument(
  "-d", "--dim",
  type = int, default = 3,
  help = "set dimension of parameter space, min = 1, max = 16"
)

ag.add_argument(
  "-D", "--domain",
  type = float, default = 2.0,
  dest = "dom",
  help = "set sampling interval, [-dom:dom] for each parameter"
)

ag.add_argument(
  "-n", "--points",
  type = int, default = 6,
  help = "set number of emulator training points"
)

ag.add_argument(
  "-X", "--xval-samples",
  type = int, default = 250,
  dest = "N",
  help = "set number of cross-validation samples"
)

ag.add_argument(
  "-c", "--convex",
  action = "store_true", default = False,
  help = "only evaluate convex combinations of emulator training points, " \
  "i.e., enforce interpolation"
)

ag = parser.add_argument_group()

ag.add_argument(
  "-I", "--input",
  default = "./data/He4_Nmax8_hw36.inp",
  dest = "file",
  help = "select target system via input file"
)

ag.add_argument(
  "-O", "--observable",
  choices = ["energy", "radius"], default = "energy",
  help = "select observable"
)

ag = parser.add_argument_group()

ag.add_argument(
  "-p", "--polynomial",
  action = "store_true", default = False,
  help = "enable polynomial interpolation"
)

ag.add_argument(
  "-m", "--poly-order",
  type = int, default = 3,
  help = "set order for polynomial interpolation"
)

ag = parser.add_argument_group()

ag.add_argument(
  "-g", "--gaussian-process",
  action = "store_true", default = False,
  help = "enable Gaussian process emulation"
)

ag.add_argument(
  "--gp-sigma",
  type = float, default = 1.0,
  help = "choose sigma for Gaussian process"
)

ag.add_argument(
  "--gp-kernel",
  choices = ["rbf", "matern32"], default = "rbf",
  help = "choose kernel for Gaussian process"
)

ag = parser.add_argument_group()

ag.add_argument(
  "-e", "--eigenvector-continuation", action = "store_true",
  default = False,
  help = "enable eigenvector continuation"
)

ag.add_argument(
  "-o", "--orthogonalize",
  action = "store_true", default = False,
  help = "orthogonalize eigenvector continuation basis"
)

ag = parser.add_argument_group()

ag.add_argument(
  "-r", "--random-seed",
  type = int, default = -1,
  help = "set fixed random seed"
)

ag.add_argument(
  "-t", "--lanczos-tol",
  type = float, default = 1e-6,
  help = "set tolerance for Lanczos diagonalization"
)

ag.add_argument(
  "-v", "--verbose",
  action = "count", default = 0,
  help = "increase output verbosity"
)

args = parser.parse_args()

if not args.polynomial and not args.gaussian_process:
  args.eigenvector_continuation = True

################################################################################
# Small helper functions

def newline():
  print('>')

def abort(msg):
  print('ERROR: %s' % msg)
  sys.exit()

def expectation_value(bra, op, ket):
  return np.dot(np.dot(bra.transpose(), op), ket)

def load_matrix(name):
  mat = np.load(name)
  return mat

def parse_system(s):
  element, a = s.split('-')
  return int(a), element

def in_range(x, sigma, x0):
  if x0 >= x - sigma and x0 <= x + sigma:
    return True
  else:
    return False

def adjust(x, lo, hi):
  return x * (hi - lo) + lo

################################################################################
# Hamiltonian
#
# H = H0 + H1 + H2 + ... + HN

split_lecs = [
  'c1','c3','c4','Ct_1S0np','Ct_1S0nn','Ct_1S0pp', \
  'Ct_3S1','C_1S0','C_3P0','C_1P1','C_3P1','C_3S1', \
  'C_3S1-3D1','C_3P2','c_D','c_E'
]

nnlo_sat_lecs = [ \
  -1.12152119963259, -3.92500585648682,  3.76568715858592, -0.15982244957832, \
  -0.15915026828018, -0.15814937937011, -0.17767436449900,  2.53936778505038, \
   1.39836559187614,  0.55595876513335, -1.13609526332782,  1.00289267348351, \
   0.60071604833596, -0.80230029533846,  0.81680589148271, -0.03957471270351, \
]

def read_hamiltonian():
  print('--> loading Hamiltonian %s_%s.npy' % (H_name, 'const'))

  global H_const, H_parts
  global obs_mat

  H_const = load_matrix('%s_%s.npy' % (H_name, 'const'))

  H_parts = []

  for idx, lec in enumerate(split_lecs):
    print('--> loading Hamiltonian part %s_%s.npy' % (H_name, lec))
    H_parts.append(load_matrix('%s_%s.npy' % (H_name, lec)))

  H_parts = np.asarray(H_parts)

  if args.observable == "radius":
    print('-> loading <r^2> observable matrix %s.npy' % R_name)
    obs_mat= load_matrix('%s.npy' % (R_name))
  else:
    obs_mat = None

################################################################################
# Basic configuration

# Make sure we can find the data relative to the script:
os.chdir(os.path.dirname(sys.argv[0]))

inp = json.load(open(args.file))
path = os.path.dirname(args.file)

H_name = path + '/' + inp['h_name']
R_name = path + '/' + inp['r_name']

inp['n_body'], inp['element'] = parse_system(inp['system'])

full_dim = len(nnlo_sat_lecs)

################################################################################
# Bookkeeping

# Error:
#########

error = {}

if args.polynomial:
  error['poly'] = 0

if args.gaussian_process:
  error['gp'] = 0

if args.eigenvector_continuation:
  error['evc'] = 0

def add_error(tag, exact, actual):
  error[tag] += (exact - actual) ** 2

# Lanczos counting:
####################

mv_total = 0
n_lanczos = 0

# Summary output:
##################

def print_summary():
  newline()

  print("> Performance summary:")
  print("> --------------------")

  print("> Lanczos average = %d" % (mv_total / n_lanczos))

  print("> Dim(exact) = %d" % H_const.shape[0])

  if args.orthogonalize:
    print(
      "> Dim(evc) = %d (%d)"
        % (args.points, subspace_info['subspace_basis'].shape[1])
    )
  else:
    print("> Dim(evc) = %d" % args.points)

  for k, v in sorted(error.items()):
    print("> Error(%s) = %g" % (k, v))

################################################################################
# Hamiltonian setup and diagonalization

def setup(lecs, const, parts):
  H_mtx = np.copy(const)

  for idx, lec in enumerate(lecs):
    H_mtx += lec * parts[idx]

  return H_mtx

def diagonalize(mat):
  def do_mv(mat, x):
    do_mv.count += 1
    return np.dot(mat, x)

  do_mv.count = 0

  w, v = eigsh(
    LinearOperator(mat.shape, matvec = lambda x : do_mv(mat, x)),
    k = 1, which = 'SA', tol = args.lanczos_tol
  )

  s = np.argsort(w)

  return w[s[0]], v[:,s[0]], do_mv.count

################################################################################
# Generates exact data in the subspace,
# used for both EC and polynomial interpolation
#
# Input: list of args.points points (each a vector args.dim long)
#        in the LEC domain
#
# Output: - a dictionary with exact eigenvectors at each point in the LEC domain
#         - the list of points
#         - exact energy eigenvalues for each point

def generate_subspace_basis(lecs_list, **kwargs):
  newline()
  print('> Generating subspace basis...')

  subspace_basis = []
  parameter_values = []
  eigenvalues = []

  subspace_info = {}

  if 'observable_matrix' in kwargs:
    obsmtx = kwargs.get('observable_matrix')
    observable_values = []
  else:
    obsmtx = None

  # Compute exact eigenvalues and eigenvectors:

  for lecs in lecs_list:
    e, psi, _ = diagonalize(setup(lecs, H_const, H_parts))

    if args.verbose > 0:
      print('--> lecs =', *lecs)
      print('--> lowest eigenvalue = %.6f' % e)

    subspace_basis.append(psi)

    parameter_values.append(lecs[0 : args.dim])
    eigenvalues.append(e)

    if obsmtx is not None:
      observable_values.append(expectation_value(psi, obsmtx, psi))

  subspace_info['subspace_basis']   = np.column_stack(subspace_basis)
  subspace_info['parameter_values'] = parameter_values
  subspace_info['eigenvalues']      = eigenvalues

  if args.eigenvector_continuation:
    vs = np.column_stack(subspace_basis)

    if args.orthogonalize:
      vs = spla.orth(vs)
      n_mat = None
    else:
      n_mat = np.transpose(vs).dot(vs)

    h_const = np.transpose(vs).dot(H_const.dot(vs))
    h_parts = []

    for idx, mat in enumerate(H_parts):
      h_parts.append(np.transpose(vs).dot(mat.dot(vs)))

    if obsmtx is not None:
      obs_mat = np.transpose(vs).dot(obsmtx.dot(vs))
    else:
      obs_mat = None

    subspace_info['subspace_basis'] = vs

    if args.orthogonalize:
      print('-> effective rank = %d  ' % vs.shape[1])
    else:
      wn = np.sort(np.real(spla.eig(n_mat)[0]))

      print('-> norm matrix determinant  = %.6e' % np.linalg.det(n_mat))
      print('-> norm matrix rank         = %d  ' % np.linalg.matrix_rank(n_mat))
      print('-> smallest norm eigenvalue = %.6e' % wn[0])

      if wn[0] < 0:
        abort('Norm matrix is not positive definite!')

    subspace_info['norm_matrix'] = n_mat

    subspace_info['h_const'] = np.asarray(h_const)
    subspace_info['h_parts'] = np.asarray(h_parts)

    if obsmtx is not None:
      subspace_info['obs_mat'] = obs_mat
      subspace_info['observable_values'] = observable_values

  return subspace_info

################################################################################
# Gaussian process

def train_gaussian_process(train_X, train_Y):
  newline()
  print('> Training a Gaussian process...')
  print('-> kernel = %s' % args.gp_kernel)
  print('-> sigma = %g' % args.gp_sigma)

  d = args.dim

  if args.gp_kernel == 'matern32':
    kernel = GPy.kern.Matern32(input_dim = d, variance = 1.0, lengthscale = 1.0)
  if args.gp_kernel == 'rbf':
    kernel = GPy.kern.RBF(input_dim = d, variance = 1.0, lengthscale = 1.0)

  GP = GPy.models.GPRegression(train_X, train_Y, kernel, normalizer = True)

  GP.optimize(messages = False)

  if args.verbose > 0:
    print(GP)

  return GP

################################################################################
# Eigenvector continuation

def eigenvector_continuation(subspace_info, lecs_target):
  vs = subspace_info['subspace_basis']
  N = subspace_info['norm_matrix']

  if N is not None:
    N = N.copy()

  h_const = subspace_info['h_const']
  h_parts = subspace_info['h_parts']

  def run_ec():
    H = setup(lecs_target, h_const, h_parts)

    if N is not None:
      return spla.eigh(H, N)
    else:
      return spla.eigh(H)

  w, v = run_ec()

  s = np.argsort(np.real(w))

  return w[s[0]], v[:, s[0]]

################################################################################
# Compare EC method & polynomial-type interpolation with exact calculation
#
# Input: - set of target LECs
#        - subspace basis for the EC
#        - set of parameters and eigenvalues for the polynomial interpolation
#
# Output: comparison results for energy and observable

def run_comparison(idx, lecs_target, subspace_info, **kwargs):
  if args.verbose > 0:
    print('--> number of training points = %i' % args.points)

  global mv_total, n_lanczos

  # Exact calculation for set of target LECs:
  ############################################

  e, psi, mv_count = diagonalize(setup(lecs_target, H_const, H_parts))

  mv_total += mv_count
  n_lanczos += 1

  exact_en_value = e

  print('-> exact lowest eigenvalue = %.6f' % exact_en_value)

  if args.verbose > 0:
    print("--> Lanczos matrix-vector calls = %d" % mv_count)

  if 'observable_matrix' in kwargs:
    obsmtx = kwargs.get('observable_matrix')
  else:
    obsmtx = None

  def run_exact_obs():
    if obsmtx is not None:
      return expectation_value(psi, obsmtx, psi)
    else:
      return None

  exact_obs_value = run_exact_obs()

  # Polynomial interpolation:
  ############################

  interpolated = [0, 0]

  cs = np.asarray(subspace_info['parameter_values'])
  es = np.asarray(subspace_info['eigenvalues']).reshape(-1, 1)

  if obsmtx is not None:
    os = np.asarray(subspace_info['observable_values']).reshape(-1, 1)

  c0 = np.asarray(lecs_target[0 : args.dim]).reshape(1, -1)

  if args.polynomial:
    if args.verbose > 0:
      print('--> using multivariate polynomial regression')
      print('--> order = %i' % args.poly_order)

    poly = PolynomialFeatures(degree = args.poly_order)
    clf = LinearRegression()

    cs = poly.fit_transform(cs)
    c0 = poly.fit_transform(c0)

    clf.fit(cs, es)

    interpolated_en_value = clf.predict(c0)[0][0]

    if obsmtx is not None:
      clf.fit(cs, os)
      interpolated_obs_value = clf.predict(c0)[0][0]
    else:
      interpolated_obs_value = None

    print('-> interpolated lowest eigenvalue = %.6f' % interpolated_en_value)

    add_error('poly', exact_en_value, interpolated_en_value)

    interpolated = [interpolated_en_value, interpolated_obs_value]

  # Gaussian process:
  ####################

  gp = [0, 0]

  if 'gaussian_process_model' in kwargs:
    # NOTE: The predict function returns [mean, variance].

    gp_en = kwargs.get('gaussian_process_model')[0]

    gp_en_value = gp_en.predict(
      np.asarray(lecs_target[0 : args.dim]).reshape(1, -1)
    )
    gp_en_value = (gp_en_value[0][0][0], gp_en_value[1][0][0])

    if obsmtx is not None:
      gp_obs = kwargs.get('gaussian_process_model')[1]

      gp_obs_value = gp_obs.predict(
        np.asarray(lecs_target[0 : args.dim]).reshape(1, -1)
      )
      gp_obs_value = (gp_obs_value[0][0][0], gp_obs_value[1][0][0])
    else:
      gp_obs_value = (None, None)

    print('-> gp-predicted eigenvalue = %.6f +- %.6f'
      % (gp_en_value[0], args.gp_sigma * np.sqrt(gp_en_value[1]))
    )

    gp = [gp_en_value, gp_obs_value]

    add_error('gp', exact_en_value, gp_en_value[0])

  # Eigenvector continuation:
  ############################

  ec = [0, 0]

  if args.eigenvector_continuation:

    if obsmtx is not None:
      obsmtx_sub = subspace_info['obs_mat']

    def get_ec_obs(obsmtx, v):
      if obsmtx is not None:
        return expectation_value(v, obsmtx, v)
      else:
        return None

    w, v = eigenvector_continuation(subspace_info, lecs_target)

    ec_en_value = (w.real, None, None)

    if obsmtx is not None:
      ec_obs_value = (get_ec_obs(obsmtx_sub, v), None, None)
    else:
      ec_obs_value = (None, None, None)

    print('-> continued lowest eigenvalue = {:.6f}'.format(ec_en_value[0]))

    ec = [ec_en_value, ec_obs_value]

    add_error('evc', exact_en_value, ec_en_value[0])

  # More output:
  ###############

  if obsmtx is not None:
    print('-> exact observable value = %.6f' % exact_obs_value)

    if args.polynomial:
      print('-> interpolated observable value = %.6f' % interpolated_obs_value)

    if 'gaussian_process_model' in kwargs:
      print('-> gp-predicted observable = %.6f +- %.6f'
        % (gp_obs_value[0], args.gp_sigma * np.sqrt(gp_obs_value[1]))
      )

    if args.eigenvector_continuation:
      print('-> continued observable value = %.6f' % ec_obs_value[0])

      if ec_obs_value[1] is not None and args.verbose > 0:
        print(
          '--> uncertainty = +%.6f -%.6f' % (ec_obs_value[1], ec_obs_value[2])
        )

  # Combine and return results:
  ##############################

  exact = [exact_en_value, exact_obs_value]

  return exact, ec, interpolated, gp

################################################################################
# Plotting

def generate_plot():
  nucleus = "$^%d$%s" % (inp['n_body'], inp['element'])

  red = (0.9, 0.2, 0.1)
  green = (0.2, 0.6, 0.3)
  blue = (0.1, 0.4, 0.8)

  if args.observable == 'radius':
    title = '%s ground state radius squared' % nucleus
    prefix = 'EC_r_xval'
    unit = 'fm$^2$'

    x_vals = tr_obs_vals
    y_vals_pf = pf_obs_vals

    if args.gaussian_process:
      y_vals_gp_mu = gp_obs_vals_mu
      y_vals_gp_er = gp_obs_vals_er

    if args.eigenvector_continuation:
      y_vals_ec_mu = ec_obs_vals_mu
      y_vals_ec_er = ec_obs_vals_er

  else:
    title = '%s ground state energy' % nucleus
    prefix = 'EC_E_xval'
    unit = 'MeV'

    x_vals = tr_en_vals
    y_vals_pf = pf_en_vals

    if args.gaussian_process:
      y_vals_gp_mu = gp_en_vals_mu
      y_vals_gp_er = gp_en_vals_er

    if args.eigenvector_continuation:
      y_vals_ec_mu = ec_en_vals_mu
      y_vals_ec_er = ec_en_vals_er

    plt.rcParams["text.latex.preamble"] = [
      r"\usepackage{amsmath}"
    ]

  plt.ylabel('Regression prediction (%s)' % unit)
  plt.xlabel('Exact value (%s)' % unit)

  def plot(x_vals, y_vals, **kwargs):
    base = clr.to_rgba(kwargs['color'])
    trans = (base[0], base[1], base[2], 0.25)

    if 'yerr' in kwargs:
      kwargs['markerfacecolor'] = trans
      plt.errorbar(np.asarray(x_vals), np.asarray(y_vals), **kwargs)
    else:
      kwargs['facecolors'] = trans
      plt.scatter(np.asarray(x_vals), np.asarray(y_vals), **kwargs)

  size = 60
  line = 0.75

  if args.polynomial:
    plot(
      x_vals, y_vals_pf,
      label = 'Polynomial Interpolation',
      color = blue, s = size, marker = "s", linewidths = line
    )

  if args.gaussian_process:
    plot(
      x_vals, y_vals_gp_mu,
      label = 'Gaussian Process',
      yerr = y_vals_gp_er,
      color = green, ms = np.sqrt(size * 1.03), fmt = 'v', linewidth = line
    )

  if args.eigenvector_continuation:
    plot(
      x_vals, y_vals_ec_mu,
      label = 'Eigenvector Continuation',
      color = red, s = size * 1.2, marker = 'o', zorder = 5, linewidths = line
    )

  plt.plot(
    [plt.xlim()[0], plt.xlim()[1]],
    [plt.xlim()[0], plt.xlim()[1]],
    'k-',
    zorder = 10
  )

  setup = '%d dimensions, %d training data' % (args.dim, args.points)
  params = '%s = %g, %s = %d' % ('hw', inp['hw'], 'N_max', inp['n_max'])

  plt.title(
    title + ' [%d train-data, %d dims, seed: %d]'
      % (args.points, args.dim, seed)
  )

  plt.tight_layout()
  plt.show()

################################################################################
# Main program

# Run the actual calculation:
#########################################

print('> Initializing...')

read_hamiltonian()

# Generate LHS points for desired number of dimensions:

if args.random_seed >= 0:
  seed = args.random_seed
else:
  seed = np.random.randint(0, 2 ** 32 - 1)

print("-> random seed = %d" % seed)

np.random.seed(seed)

# Generate points using latin hypercube sampling:

lim_hi = args.dom * np.ones(full_dim)
lim_lo = -args.dom * np.ones(full_dim)

def make_sample():
  cs_list = lhs(args.dim, args.points)

  # Map LHS points to physical domain:

  for j in range(args.points):
    for i in range(args.dim):
      cs_list[j, i] = adjust(cs_list[j, i], lim_lo[i], lim_hi[i])

  # Fill up with the remaining LECs that are held fixed:

  lecs_list = []

  for cs in cs_list:
    lecs = np.copy(nnlo_sat_lecs)
    lecs[0 : args.dim] = cs

    lecs_list.append(lecs)

  return cs_list, lecs_list

cs_list, lecs_list = make_sample()

# Generate target set of random LEC vectors:

if args.convex:
  target_lecs = []

  for j in range(args.N):
    coeffs = np.random.rand(args.points)
    coeffs /= np.sum(coeffs)

    target_lecs.append(np.dot(coeffs, cs_list))

else:
  target_lecs = np.random.rand(args.N, args.dim)

  for j in range(args.N):
    for i in range(args.dim):
      target_lecs[j, i] = adjust(target_lecs[j, i], lim_lo[i], lim_hi[i])

subspace_info = generate_subspace_basis(lecs_list, observable_matrix = obs_mat)

if args.gaussian_process:
  gaussian_process_energy = train_gaussian_process(
    np.asarray(subspace_info['parameter_values']),
    np.asarray(subspace_info['eigenvalues']).reshape(-1, 1)
  )

  if obs_mat is not None:
    gaussian_process_obs = train_gaussian_process(
      np.asarray(subspace_info['parameter_values']),
      np.asarray(subspace_info['observable_values']).reshape(-1, 1)
    )
  else:
    gaussian_process_obs = None

newline()
print("> Running cross validation with %d samples..." % (args.N))

# Initialization:
##################

target_lecs_list = []

for tl in target_lecs:
  lecs = np.copy(nnlo_sat_lecs)
  lecs[0 : args.dim] = tl

  target_lecs_list.append(lecs)

target_lecs_list = np.asarray(target_lecs_list)

tr_en_vals = [] ; tr_obs_vals = []
ec_en_vals = [] ; ec_obs_vals = []
pf_en_vals = [] ; pf_obs_vals = []
gp_en_vals = [] ; gp_obs_vals = []

int_vals = []

ec_error = []

for i in range(args.N):
  newline()
  print('> Xval %d of %d' % (i + 1, args.N))

  if args.gaussian_process:
    tr, ec, pf, gp = run_comparison(
      i, target_lecs_list[i],
      subspace_info,
      observable_matrix = obs_mat,
      gaussian_process_model = [
        gaussian_process_energy, gaussian_process_obs
      ]
    )

    gp_en_vals.append(gp[0])
    gp_obs_vals.append(gp[1])

  else:
    tr, ec, pf, gp = run_comparison(
      i, target_lecs_list[i],
      subspace_info,
      observable_matrix = obs_mat
    )

  tr_en_vals.append(tr[0]) ; tr_obs_vals.append(tr[1])
  pf_en_vals.append(pf[0]) ; pf_obs_vals.append(pf[1])
  ec_en_vals.append(ec[0]) ; ec_obs_vals.append(ec[1])

if args.gaussian_process:
  # Extract the central values and sigma from the gaussian process data:

  gp_en_vals_mu  = [en[0] for en in gp_en_vals]
  gp_en_vals_er  = [args.gp_sigma * np.sqrt(en[1]) for en in gp_en_vals]

  if obs_mat is not None:
    gp_obs_vals_mu = [o[0] for o in gp_obs_vals]
    gp_obs_vals_er = [args.gp_sigma * np.sqrt(o[1]) for o in gp_obs_vals]
  else:
    gp_obs_vals_mu = [None for _ in gp_en_vals]
    gp_obs_vals_er = [None for _ in gp_en_vals]

if args.eigenvector_continuation:
  # Likewise for the eigenvector continuation data:

  ec_en_vals_mu  = [en[0] for en in ec_en_vals]
  ec_en_vals_er  = [[en[1], en[2]] for en in ec_en_vals]

  if obs_mat is not None:
    ec_obs_vals_mu = [o[0] for o in ec_obs_vals]
    ec_obs_vals_er = [[o[1], o[2]] for o in ec_obs_vals]
  else:
    ec_obs_vals_mu = [None for _ in ec_obs_vals]
    ec_obs_vals_er = [[None, None] for _ in ec_obs_vals]

# Print performance summary and generate plot:
#############################
print_summary()
generate_plot()

